Towards Optimal Quantum Ranging -- Hypothesis Testing for an Unknown Return Signal

Quantum information theory sets the ultimate limits for any information-processing task. In rangefinding and LIDAR, the presence or absence of a target can be tested by detecting different states at the receiver. In this Letter, we use quantum hypothesis testing for an unknown coherent-state return signal in order to derive the limits of symmetric and asymmetric error probabilities of single-shot ranging experiments. We engineer a single measurement independent of the range, which in some cases saturates the quantum bound and for others is presumably the best measurement to approach it. In addition, we verify the theoretical predictions by performing numerical simulations. This work bridges the gap between quantum information and quantum sensing and engineering and will contribute to devising better ranging sensors, as well as setting the path for finding practical limits for other quantum tasks.

==> anc/RandomNumberGenertor2.m <==
%% return random numbers (rand1) with size size1 matrix at size size1 based   
% on numeric probability prob1 

function rand1 = RandomNumberGenertor2(prob1,size1)
rand1 = zeros(size1);
prob1(end) = 1-sum(prob1)+prob1(end); % normalize the probability such that the 
                                      % leftover is added to the last cell
intProb1 = prob1; % integrating over the distribution
for k = 2:length(prob1)
    intProb1(k) = intProb1(k-1)+prob1(k);
end

y1 = rand(size1); % random numbers distributed uniformly

for k2 = 1:numel(y1)
    rand1(k2) = find(intProb1>y1(k2),1)-1; % rescale the random number to 
                                           % correctly get the random photon
                                           % number
end


==> anc/rangefinderAsymmetricOptimalDetection.m <==
%% This code generates the asymmetric setting results to the paper "Towards Optimal Quantum Ranging--Hypothesis Testing for 
% an Unknown Return Signal" 
%% setting parameters
Nth = 1; % average number of photons of the thermal background
xth = Nth/(Nth+1); 
Ns = 1; % average number of photons returning from the target
alpha1 = sqrt(Ns); % phase is chosen arbitrarily
Ncut = 30; % cutoff photon number

%% Build thermal density matrix in Fock basis

N_vect = 0:Ncut; % photon number vector
vect_th = (xth).^N_vect; 
vect_th = vect_th*(1-xth); % photon distribution of the thermal background  

matrix_th = diag(vect_th); % density matrix of the thermal background
display(trace(matrix_th)-1) % checking the normalization 

%% displaced thermal density matrix

matrix_dispTh = DispOp(alpha1,Ncut)*matrix_th*DispOp(alpha1,Ncut)'; % Density matrix of displaced thermal state based
                                                                    % on \rho = D(\alpha)*\rho_th*D(\alpha)^dagger
                                                                    % DispOp is a function for representing the displacement 
                                                                    % operator in Fock space 

matrix_dispTh_cls = diag(diag(matrix_dispTh)); % Density matrix of displaced thermal state after projecting on photon number 

%% upload cvx package - ONLY FIRST TIME

cd C:\Users\gopinath43\Documents\MATLAB\cvx-w64\cvx % choosing the folder cvx in it
cvx_setup

%% comparison limits of 3 detection (Fig. 2b and 3b)

m1 = 0:Ncut; % vector of photon numbers
e1 = 0.01; % % set the false-alarm error rate
beta_opt = 2.1820; % for alpha = 1, Ncut=30
Ns1 = abs(alpha1)^2; 
dispThstt1 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns1/(Nth+1)).*laguerreL(m1,-Ns1/Nth/(Nth+1)); 
                                                                            % photon distribution of alpha1 displaced thermal state
                                                                            % this distribution is not known to the receiver   
Ns2 = abs(alpha1+beta_opt)^2;
dispThstt2 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns2/(Nth+1)).*laguerreL(m1,-Ns2/Nth/(Nth+1)); 
                                                                            % photon distribution of alpha1+beta_opt displaced thermal state
                                                                            % this distribution is not known to the receiver   
Ns3 = abs(beta_opt)^2;
dispThstt3 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns3/(Nth+1)).*laguerreL(m1,-Ns3/Nth/(Nth+1)); 
                                                                            % photon distribution of beta_opt displaced thermal state
                                                                            % this distribution is known to the receiver   
[~,mes1] = smooth_min(matrix_th,diag(dispThstt1),e1); % find optimal decision rule for themal and displaced thermal states after photon-number projection 
[~,mes2] = smooth_min(diag(dispThstt3),diag(dispThstt2),e1); % find optimal decision rule for thermal and displaced thermal states after optimal
                                                             % displacement and photon-number projection 
matrix_dispTh = DispOp(alpha1,Ncut)*matrix_th*DispOp(alpha1,Ncut)'; 
[~,mes3] = smooth_min(matrix_th,matrix_dispTh,e1); % find optimal decision rule for themal and displaced thermal states 
Ns_vect = 1:1:10; % vector of average number of photons of the returning signal
e2_opt = zeros(size(Ns_vect)); e2_cls = e2_opt; e2_disp = e2_cls; e2_cls_fixM = e2_disp; e2_disp_fixM = e2_cls_fixM; e2_opt_fixM = e2_cls_fixM;
                                                                            % locating memory to variables
for k = 1:length(Ns_vect)
    alpha1 = sqrt(Ns_vect(k));
    matrix_dispTh1 = DispOp(alpha1,Ncut)*matrix_th*DispOp(alpha1,Ncut)'; % based on \rho = D(\alpha)*\rho_th*D(\alpha)^dagger
    Ns2 = abs(alpha1+beta_opt)^2;
    dispThstt2 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns2/(Nth+1)).*laguerreL(m1,-Ns2/Nth/(Nth+1));
                                                                           % photon distribution of alpha1 displaced thermal state
                                                                           % the real distribution which is not known to the receiver
    e2_opt(k) = smooth_min(matrix_th,matrix_dispTh1,e1); % optimal Type II error
    e2_cls(k) = smooth_min(matrix_th,diag(diag(matrix_dispTh1)),e1); % Limited Type II error for photon-number detection
    e2_disp(k) = smooth_min(diag(dispThstt3),diag(dispThstt2),e1); % Limited Type II error for displacement photon-number detection
    e2_cls_fixM(k) = trace(mes1*diag(diag(matrix_dispTh1))); % actual error rate when applying optimal decision rule after photon-number detection
    e2_disp_fixM(k) = trace(mes2*diag(dispThstt2)); % actual error rate when applying optimal decision rule after displacement+photon-number detection
    e2_opt_fixM(k) = trace(mes3*matrix_dispTh1); % actual error rate when applying optimal decision rule for general detection
end

plot(Ns_vect',[e2_opt_fixM', e2_cls_fixM', e2_disp_fixM'],'*')
hold all
plot(Ns_vect',[e2_opt', e2_cls', e2_disp'])
hold off

%% simulations

p1 = diag(mes2); % optimal decision role for displacement and photon-number detection 
beta_opt = 2.1820;
m1 = 0:Ncut; % vector of photon numbers
Nrun = 1e5;
Ns_vect = 1:.5:10; % vector of average number of photons of the returning signal
err1 = zeros(size(Ns_vect)); % type I error (false-alarm error)
err2 = err1; % type II error (missed-detection error)
 
for k = 1:length(Ns_vect)
    alpha1 = sqrt(Ns_vect(k));
    Ns1 = abs(beta_opt).^2;
    dispThstt1 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns1./(Nth+1)).*laguerreL(m1,-Ns1./Nth./(Nth+1));
                                                                            % photon distribution of beta_opt displaced thermal state
                                                                            % the real distribution which is known to the receiver
    Ns2 = abs(alpha1+beta_opt)^2;
    dispThstt2 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns2/(Nth+1)).*laguerreL(m1,-Ns2/Nth/(Nth+1));
                                                                            % photon distribution of beta_opt+alpha1 displaced thermal state
                                                                            % the real distribution which is not known to the receiver
    
    stt1 = RandomNumberGenertor2(dispThstt1,[1 Nrun]); % generate random photon numbers for the distribution dispThstt1
    stt2 = RandomNumberGenertor2(dispThstt2,[1 Nrun]); % generate random photon numbers for the distribution dispThstt2
   
    for k0 = 1:Nrun
        if p1(stt1(k0)+1)<rand(1) % check if decision rule is not satisfied
            err1(k)=err1(k)+1; % count error type I if not
        end
        if p1(stt2(k0)+1)>=rand(1) % check if decision rule is not satisfied
            err2(k)=err2(k)+1; % count error type II if not
        end
    end
end
plot(Ns_vect,err1/Nrun,'s') % Normalize the error counts into rate
plot(Ns_vect,err2/Nrun,'s') % Normalize the error counts into rate

%% simulations - no displacement

p1 = diag(mes1); % optimal decision role for displacement and photon-number detection 
beta_opt = 0; % no displacement
m1 = 0:Ncut; % vector of photon numbers
Nrun = 1e5;
Ns_vect = 1:.5:10; % vector of average number of photons of the returning signal
err1 = zeros(size(Ns_vect)); % type I error (false-alarm error)
err2 = err1; % type II error (missed-detection error)
 
for k = 1:length(Ns_vect)
    alpha1 = sqrt(Ns_vect(k));
    Ns1 = abs(beta_opt).^2;
    dispThstt1 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns1./(Nth+1)).*laguerreL(m1,-Ns1./Nth./(Nth+1));
                                                                            % photon distribution of thermal state
                                                                            % the real distribution which is known to the receiver
    Ns2 = abs(alpha1+beta_opt)^2;
    dispThstt2 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns2/(Nth+1)).*laguerreL(m1,-Ns2/Nth/(Nth+1));
                                                                            % photon distribution of alpha1 displaced thermal state
                                                                            % the real distribution which is not known to the receiver
    
    stt1 = RandomNumberGenertor2(dispThstt1,[1 Nrun]); % generate random photon numbers for the distribution dispThstt1
    stt2 = RandomNumberGenertor2(dispThstt2,[1 Nrun]); % generate random photon numbers for the distribution dispThstt2
   
    for k0 = 1:Nrun
        if p1(stt1(k0)+1)<rand(1) % check if decision rule is not satisfied
            err1(k)=err1(k)+1; % count error type I if not
        end
        if p1(stt2(k0)+1)>=rand(1) % check if decision rule is not satisfied
            err2(k)=err2(k)+1; % count error type II if not
        end
    end
end
plot(Ns_vect,err1/Nrun,'s') % Normalize the error counts into rate
plot(Ns_vect,err2/Nrun,'s') % Normalize the error counts into rate

%% simulations - rangefinder - no displacement 

p1 = diag(mes1); % optimal decision role for displacement and photon-number detection 
beta_opt = 0; % no displacement
m1 = 0:Ncut; % vector of photon numbers
Nrun = 1e4; % Number of simulation runs
Ns_vect = zeros(1,20); Ns_vect(5) = 3; Ns_vect(15) = 1; %having two targets with 3 and 1 photons on average
err1 = zeros(size(Ns_vect)); % type I error (false-alarm error)
err2 = err1; % type II error (missed-detection error)

for k = 1:length(Ns_vect)
    alpha1 = sqrt(Ns_vect(k));
    Ns1 = abs(beta_opt).^2;
    dispThstt1 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns1./(Nth+1)).*laguerreL(m1,-Ns1./Nth./(Nth+1));
                                                                            % photon distribution of thermal state
                                                                            % the real distribution which is known to the receiver
    Ns2 = abs(alpha1+beta_opt)^2;
    dispThstt2 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns2/(Nth+1)).*laguerreL(m1,-Ns2/Nth/(Nth+1));
                                                                            % photon distribution of alpha1 displaced thermal state
                                                                            % the real distribution which is not known to the receiver
    stt1 = RandomNumberGenertor2(dispThstt1,[1 Nrun]); % generate random photon numbers for the distribution dispThstt1
    stt2 = RandomNumberGenertor2(dispThstt2,[1 Nrun]); % generate random photon numbers for the distribution dispThstt2
   
    for k0 = 1:Nrun
        if p1(stt1(k0)+1)<rand(1) % check if decision rule is not satisfied
            err1(k)=err1(k)+1; % count error type I if not
        end
        if p1(stt2(k0)+1)>=rand(1)  % check if decision rule is not satisfied
            err2(k)=err2(k)+1; % count error type II if not
        end
    end
end

bar(1-err2/Nrun)
% mean(1-err2([1:9 11:19])/Nrun) % checking error type II average
% std(1-err2([1:9 11:19])/Nrun) % checking error type II standard deviation

%% 

==> anc/rangefinderSymmetricOptimalDetection.m <==
%% This code generates the symmetric setting results to the paper "Towards Optimal Quantum Ranging--Hypothesis Testing for 
% an Unknown Return Signal" 

%% setting parameters

Nth = 1; % average number of photons of the thermal background
xth = Nth/(Nth+1); 
Ns = 1; % average number of photons returning from the target
alpha1 = sqrt(Ns); % phase is chosen arbitrarily
Ncut = 30; % cutoff photon number

%% Build thermal density matrix in Fock basis

N_vect = 0:Ncut; % photon number vector
vect_th = (xth).^N_vect; 
vect_th = vect_th*(1-xth); % photon distribution of the thermal background  

matrix_th = diag(vect_th); % density matrix of the thermal background
display(trace(matrix_th)-1) % checking the normalization 

%% displaced thermal density matrix

matrix_dispTh = DispOp(alpha1,Ncut)*matrix_th*DispOp(alpha1,Ncut)'; % Density matrix of displaced thermal state based
                                                                    % on \rho = D(\alpha)*\rho_th*D(\alpha)^dagger
                                                                    % DispOp is a function for representing the displacement 
                                                                    % operator in Fock space 

matrix_dispTh_cls = diag(diag(matrix_dispTh)); % Density matrix of displaced thermal state after projecting on photon number 

dis_opt = sum(abs(eig(matrix_dispTh - matrix_th))); % distance of displaced thermal and thermal
dis_cls = sum(abs(diag(matrix_dispTh_cls - matrix_th))); % distance of displaced thermal and thermal after projecting on photon number  
display(dis_opt)
display(dis_cls)

%% Optimizing displacement. This is done only for Ns = 1 since the intensity of the returning signal is unknown. One can optimize for 
% all intensities

Ns_vect = 1;
dis_disp_opt = zeros(size(Ns_vect));
x1 = 4; % starting point
for k = 1:length(Ns_vect)
    alpha1 = sqrt(Ns_vect(k));
    [x2, fval]=fminsearch(@(beta1) DisClsDisp(Nth,alpha1,beta1,Ncut), x1 ); % fminsearch is Matlab optimization function
                                                                            % DisClsDisp calculates the distance in photon number
                                                                            % of two displaced thermal states one by alpha and one
                                                                            % by alpha + beta
    x1 = x2;
    dis_disp_opt(k) = -fval;
end
beta_opt = x2; % beta_opt = 2.1820 optimize for alpha = 1, Ncut=30

%% comparison limits of 3 detection (Fig. 2a and 3a)

Ns_vect = 1:.1:10; % vector of average number of photons of the returning signal
dis_opt = zeros(size(Ns_vect)); % The distance of the thermal and displaced thermal states
dis_cls = dis_opt; % The distance of the thermal and displaced thermal states after photon-number detection
dis_disp = dis_cls; % The distance of the thermal and displaced thermal states after displacement photon-number detection
for k = 1:length(Ns_vect)
    alpha1 = sqrt(Ns_vect(k)); 
    matrix_dispTh1 = DispOp(alpha1,Ncut)*matrix_th*DispOp(alpha1,Ncut)'; % Density matrix of alpha1 displaced thermal state
    dis_opt(k) = sum(abs(eig(matrix_dispTh1-matrix_th))); 
    dis_cls(k) = -DisClsDisp(Nth,alpha1,0,Ncut);
    dis_disp(k) = -DisClsDisp(Nth,alpha1,beta_opt,Ncut);
end

 plot(Ns_vect',0.5-0.25*[dis_opt', dis_cls', dis_disp']) % converting from distance to error rate (Helstrom formula)

%% simulations (Fig. 2a)

m1 = 0:Ncut; % vector of photon numbers
Ns1 = abs(beta_opt).^2; 
dispThstt11 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns1./(Nth+1)).*laguerreL(m1,-Ns1./Nth./(Nth+1));
                                                                            % photon distribution of beta_opt displaced thermal state
                                                                            % this distribution is known to the receiver
Ns2 = abs(1+beta_opt)^2;
dispThstt22 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns2/(Nth+1)).*laguerreL(m1,-Ns2/Nth/(Nth+1));
                                                                            % photon distribution of 1+beta_opt displaced thermal state
                                                                            % the returning average photon is fix to 1 since the return
                                                                            % intensity is unknown to the receiver
                                                                            % this distribution is known to the receiver
Nrun = 1e6; % number of simulation runs
tic % monitoring the running time
Ns_vect = 1:.5:10; % vector of average number of photons of the returning signal
err1 = zeros(size(Ns_vect)); % the error counts of misidentify the target
DisClsOpt = err1; % theoretical limit of the optimal displacement + photon-number detection 
for k = 1:length(Ns_vect)
    alpha1 = sqrt(Ns_vect(k));
    Ns1 = abs(beta_opt).^2;
    dispThstt1 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns1./(Nth+1)).*laguerreL(m1,-Ns1./Nth./(Nth+1)); 
                                                                            % photon distribution of beta_opt displaced thermal state
                                                                            % the real distribution which is not known to the receiver

    Ns2 = abs(alpha1+beta_opt)^2;
    dispThstt2 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns2/(Nth+1)).*laguerreL(m1,-Ns2/Nth/(Nth+1));
                                                                            % photon distribution of beta_opt+alpha1 displaced thermal state
                                                                            % the real distribution which is not known to the receiver

    DisClsOpt(k) = DisClsDisp(Nth,alpha1,beta_opt,Ncut);
    stt1 = RandomNumberGenertor2(dispThstt1,[1 Nrun]); % generate random photon numbers for the distribution dispThstt1
    stt2 = RandomNumberGenertor2(dispThstt2,[1 Nrun]); % generate random photon numbers for the distribution dispThstt2
    f = zeros(1,2*Ncut);
    for k0 = 1:Nrun
        f(k0) = prod(dispThstt11(stt1(k0)+1))-prod(dispThstt22(stt1(k0)+1)); % based on the random numbers stt1, check which distribution 
                                                                             % is more likely. if value is < 0 this is type I error 
                                                                             % (false-alarm error)
        f(k0+1+Nrun) = -(prod(dispThstt11(stt2(k0)+1))-prod(dispThstt22(stt2(k0)+1))); % based on the random numbers stt1 check which  
                                                                             % distribution is more likely. if value is < 0 this is type 
                                                                             % II error (missed-detection error)
    end
    err1(k) = 1-(2*Nrun+sum(sign(f)))/Nrun/4; % Normalize the error counts into rate
end
toc
plot(Ns_vect,.5-.25*-1*DisClsOpt)
plot(Ns_vect,err1,'s')

%% simulations - no displacement (for the case the phase is not known to the receiver) (Fig. 3a)

m1 = 0:Ncut; % vector of photon numbers
beta_opt2 = 0; % no displacement -> beta_optimal = 0
Ns1 = abs(beta_opt2).^2;
dispThstt11 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns1./(Nth+1)).*laguerreL(m1,-Ns1./Nth./(Nth+1));
                                                                           % photon distribution of beta_opt displaced thermal state,
                                                                           % in this case, just a thermal state
                                                                           % this distribution is known to the receiver
Ns2 = abs(1+beta_opt2)^2;
dispThstt22 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns2/(Nth+1)).*laguerreL(m1,-Ns2/Nth/(Nth+1));
                                                                           % photon distribution of 1+beta_opt displaced thermal state
                                                                           % the returning average photon is fix to 1 since the return
                                                                           % intensity is unknown to the receiver
                                                                           % this distribution is known to the receiver 
Nrun = 1e6; % number of simulation runs
tic % monitoring the running time
Ns_vect = 1:.5:10;  % vector of average number of photon of the returning signal
err1 = zeros(size(Ns_vect)); % the error counts of misidentify the target
DisClsOpt = err1; % theoretical limit of the photon-number detection 
for k = 1:length(Ns_vect)
    alpha1 = sqrt(Ns_vect(k));
    Ns1 = abs(beta_opt2).^2;
    dispThstt1 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns1./(Nth+1)).*laguerreL(m1,-Ns1./Nth./(Nth+1));
                                                                           % photon distribution of thermal state
                                                                           % the real distribution which is not known to the receiver
    Ns2 = abs(alpha1+beta_opt2)^2;
    dispThstt2 = Nth.^m1./(Nth+1).^(m1+1).*exp(-Ns2/(Nth+1)).*laguerreL(m1,-Ns2/Nth/(Nth+1));
                                                                           % photon distribution of alpha1 displaced thermal state
                                                                           % the real distribution which is not known to the receiver
    DisClsOpt(k) = DisClsDisp(Nth,alpha1,beta_opt2,Ncut);
    stt1 = RandomNumberGenertor2(dispThstt1,[1 Nrun]); % generate random photon numbers for the distribution dispThstt1
    stt2 = RandomNumberGenertor2(dispThstt2,[1 Nrun]); % generate random photon numbers for the distribution dispThstt2
    f = zeros(1,2*Ncut);
    for k0 = 1:Nrun
        f(k0) = (dispThstt11(stt1(k0)+1))-(dispThstt22(stt1(k0)+1)); % based on the random numbers stt1, check which distribution 
                                                                     % is more likely. if value is < 0 this is type I error  
        f(k0+1+Nrun) = -((dispThstt11(stt2(k0)+1))-(dispThstt22(stt2(k0)+1))); % based on the random numbers stt1 check which  
                                                                               % distribution is more likely. if value is < 0 this is type 
                                                                               % II error 
    end
    err1(k) = 1-(Nrun+sum(sign(f(1:Nrun))))/Nrun/2; % Normalize the error counts into rate
end
toc
plot(Ns_vect,.5-.25*-1*DisClsOpt)
plot(Ns_vect,err2,'*')

%% summing over the phase for displacement + photon-number detection (Fig S1)

beta1 = 2.1820; % optimized for alpha1 = 1 Nth = 1
phase1 = (0:99)*pi/50; 
K1 = length(phase1);
DisPh1 = zeros(K1,1); 
Ns_vect = 1:.5:10;
AvrDis1 = zeros(size(Ns_vect));
for n = 1 : length(Ns_vect)
    for k = 1 : K1
        alpha1 = sqrt(Ns_vect(n));
        DisPh1(k) = DisClsDisp(Nth,alpha1*exp(1i*phase1(k)),beta1,Ncut); % distance for different phases
    end
    % plot(phase1,-DisPh1)
    AvrDis1(n) = mean(DisPh1); % averaging distance over phases
end

plot(Ns_vect,0.5-0.25*-1*AvrDis1)  % converting from distance to error rate (Helstrom formula)

%%

==> anc/smooth_min.m <==
%% prime SDP for smooth min relative entropy. stt1 and stt2 are the two 
% differentiated states, eps is the allowed type I error (false alarm), err
% is the minimal type II error and OptDet is the detection to get the 
% minimal error  

function [err, OptDet] = smooth_min(stt1,stt2,eps)
d = max(size(stt1));

cvx_begin sdp quiet
variable Q(d,d) hermitian
err = trace(OptDet*stt2);
err = (err+err')/2;

minimize s
subject to     
      trace(OptDet*stt1) >= 1-eps; % constrain on type I error
      OptDet>=0; OptDet<=eye(d);  % OptDet is positive and normalized    
cvx_end

